The axial-vector contributions in two-photon reactions: pion transition form factor and deeply-virtual Compton scattering at NNLO in QCD

Using the approach based on conformal symmetry we calculate the two-loop coefficient function for the axial-vector contributions to two-photon processes in the $\overline{\rm MS}$ scheme. This is the last missing element for the complete next-to-next-to-leading order (NNLO) calculation of the the pion transition form factor $\gamma^\ast\gamma\to \pi $ in perturbative QCD. The corresponding high-statistics measurement is planned by the Belle II collaboration and will allow one to put strong constraints on the pion light-cone distribution amplitude. The calculated NNLO corrections prove to be rather large and have to be taken into account. The same coefficient function determines the contribution of the axial-vector generalized parton distributions to deeply-virtual Compton scattering which is investigated at the JLAB 12 GeV accelerator, by COMPASS at CERN, and in the future will be studied at the Electron Ion Collider EIC.

==> anc/Auxiliary.m <==
(* ::Package:: *)

(* ::Input:: *)
(*SetDirectory[NotebookDirectory[]]*)
(*(* *)
(*Download the package HPL (version 2.0) *)
(*from https://www.physik.uzh.ch/data/HPL/ *)
(**)*)


(* ::Input:: *)
(*<<HPL`*)


(* ::Input:: *)
(*(* T(z) is the axial-vector coefficient function to the two-loop accuracy *)*)
(*T[z_]:=C0[z]+C0[1-z]+a*(C1[z]+C1[1-z]+L*(CL1[z]+CL2[1-z]))+a^2*(C2[z]+C2[1-z]+L*(CL2[z]+CL2[1-z])+L^2*(CLL2[z]+CLL2[1-z]));*)
(**)
(*L=Log[Q^2/\[Mu]^2];*)
(*z2:=Zeta[2];*)
(*z3:=Zeta[3];*)
(**)
(*(* for QCD CF=4/3, Nc=3,beta0=11-2/3*nf, a=AlphaS/(4\[Pi]) *)*)
(**)


(* ::Input:: *)
(*C0[w_]:=1/w;*)
(**)
(*C1[w_]:= CF*(   1/( w)*(HPL[{0},w])^2-1/((1-w))*HPL[{0},w]-9/( w));*)
(**)
(*C2[z_]:=C2beta[z]+C2p[z]+C2Np[z];*)
(**)
(**)
(*C2beta[w_]:= CF*beta0*((  -2/w*HPL[{0,0,0},w]*)
(*+2/w ( HPL[{1,0,0},w]- 1/2*HPL[{1,1,0},w])*)
(*             +2*(5/(3 w)-1/2/(1-w)) HPL[{0,0},w]*)
(*  -14/(3 w)* HPL[{1,0},w]*)
(*                +(1/(1-w)*(1/2+z2)-19/9/w)*HPL[{0},w]*)
(*                -1/w*(457/24 + 14/3*z2 + z3) )  );*)
(**)
(*C2p[w_]:= CF^2*(     +2/w*( *)
(*6*HPL[{0,0,0,0},w]*)
(*                 -HPL[{1, 0, 0, 0},w]*)
(*                 -2*HPL[{2, 0, 0},w]*)
(*                 -HPL[{1, 1, 0, 0},w]*)
(*                 -HPL[{1, 2, 0},w]*)
(*                 -HPL[{2, 1, 0},w]*)
(*                 +HPL[{1, 1, 1,0},w])*)
(*                 +2/(1-w)*HPL[{0, 0, 0},w]*)
(*                 -8/w*HPL[{1, 0, 0},w]*)
(*                 +2/(1-w)*HPL[{2, 0},w]*)
(*                 +4/(w)*HPL[{1,1, 0},w]*)
(*                 -(11/(1-w) + 38/(3(w)))*HPL[{0, 0},w]*)
(*                 +34/3/w*HPL[{1, 0},w]*)
(*                 +2/w*z2( HPL[{1, 1},w] - HPL[{2},w] - HPL[{1, 0},w] - 4*HPL[{0, 0},w] )*)
(*                 -1/(1-w)*(-71/2 -4*z3 + 2*z2)*HPL[{0},w] *)
(*       + 1/w*(6*z2+32*z3 - 64/9) *HPL[{0},w]*)
(*                 +1/w*( 701/24+34/3*z2 + 43*z3+3*z2^2)   );*)
(**)
(*C2Np[z_] := CF/Nc*( *)
(*                 +12*HPL[{2,0},z]+12*HPL[{1,1,0},z] -12/z*HPL[{1,0},z]-12/(1-z)*HPL[{0},z]-12*z3*)
(*             -6/z*HPL[{2,0,0},z]*)
(*             -(2/(1-z)+4/z)*(HPL[{3,0},z]+HPL[{2,1,0},z]+HPL[{3,1},z])*)
(*             +(2/(1-z)+8/z)*HPL[{4},z]*)
(*             +(4/(1-z)+6/z)*HPL[{2,2},z]*)
(*             +6/(1-z)*(HPL[{3},z]-HPL[{2,0},z])*)
(*             +( 2/(1-z)*(1-z2)+ 4/z*(2/3-z2))*HPL[{0,0},z]*)
(*            -(4/z*(z2-1)-1/(1-z)*(38/3-2*z2))*HPL[{2},z]*)
(*            +(  1/z*(14*z3-32/9)+1/(1-z)*(1-6*z2+6*z3))*HPL[{0},z]*)
(*            -1/z*(3*z2^2+20*z2-36*z3+73/12));*)
(**)
(*CL1[z_]:=CF/z*(3+2*Log[z]);*)
(**)
(*CLL2[z_]:= CF*( beta0*(HPL[{0},z]+3/2) *(-1/z)*)
(*                          +2*CF*( HPL[{1,0},z]/z+ 2/z*HPL[{0,0},z]  *)
(*                        +(1/(1-z)+3/z)*HPL[{0},z]+9/4/z));*)
(**)
(*CL2[z_]:=-CF*(beta0*(2/z*HPL[{0,0},z]-1/(1-z)*HPL[{0},z]-9/z)*)
(*                      -2*beta0*(1/z*HPL[{1,0},z] + (5/3/z-1/(1-z))*HPL[{0},z]+1/z(z2+1/4))*)
(*+4/Nc*(1/z*(HPL[{2,0},z]-HPL[{3},z])+(1/z*(z2-2/3)+1/(1-z))*HPL[{0},z]+1/z*(3*z3-1/4))*)
(*+2*CF*(2/z*HPL[{1,1,0},z]-6/z*HPL[{0,0,0},z]-(1/(1-z)+3/z)*HPL[{0,0},z]+4/z*HPL[{1,0},z]*)
(*+(1/z*(4*z2+19/3)-1/(1-z)*(2*z2-17/2))*HPL[{0},z]*)
(* +1/z*(3*z2-2*z3+47/4)*)
(*));*)
(**)

